Low-dimensional Data-based Surrogate Model of a Continuum-mechanical Musculoskeletal System Based on Non-intrusive Model Order Reduction

In recent decades, the main focus of computer modeling has been on supporting the design and development of engineering prototyes, but it is now ubiquitous in non-traditional areas such as medical rehabilitation. Conventional modeling approaches like the finite element~(FE) method are computationally costly when dealing with complex models, making them of limited use for purposes like real-time simulation or deployment on low-end hardware, if the model at hand cannot be simplified in a useful manner. Consequently, non-traditional approaches such as surrogate modeling using data-driven model order reduction are used to make complex high-fidelity models more widely available anyway. They often involve a dimensionality reduction step, in which the high-dimensional system state is transformed onto a low-dimensional subspace or manifold, and a regression approach to capture the reduced system behavior. While most publications focus on one dimensionality reduction, such as principal component analysis~(PCA) (linear) or autoencoder (nonlinear), we consider and compare PCA, kernel PCA, autoencoders, as well as variational autoencoders for the approximation of a structural dynamical system. In detail, we demonstrate the benefits of the surrogate modeling approach on a complex FE model of a human upper-arm. We consider both the models deformation and the internal stress as the two main quantities of interest in a FE context. By doing so we are able to create a computationally low cost surrogate model which captures the system behavior with high approximation quality and fast evaluations.

==> fig/compile_pdfs.py <==
import os
import platform
import subprocess
import re
from shutil import copyfile
import logging
# Init logger
logging.basicConfig()
logging.getLogger().setLevel(logging.INFO)

def compile_pdfs(directory):
    pdf_dir = os.path.join(directory, 'tikz')
    root_path = os.getcwd()
    # subdir, dirs, files = os.walk(directory)
    # while subdir
    for subdir, dirs, files in os.walk(directory):
        for file in files:
            filename, file_extension = os.path.splitext(file)
            if file_extension == '.tex':
                current_file = os.path.abspath(os.path.join(subdir, file))
                print(f'compile {current_file} with pdflatex')
                os.chdir(subdir)
                proc = subprocess.Popen(['pdflatex', '-interaction=nonstopmode', current_file], stdout=subprocess.PIPE)
                output = proc.stdout.read().decode("utf-8")
                a = re.search (r'Output written on .*.pdf', output)
                if a is not None:
                    pdf_file = output[a.regs[0][0]+18:a.regs[0][1]]
                    logging.info(f'succesfully compiled {pdf_file}')
                    copyfile(pdf_file, os.path.join(pdf_dir, pdf_file))
                else:
                    logging.info(f'no output pdf produced for {file}')
                os.chdir(root_path)

info_sheets = os.path.abspath(os.path.join("/Users/jonaskneifl/Develop/13_PN7_Demonstrator/tex/fig"))
compile_pdfs(info_sheets)

